A Spectral Regularizer for Unsupervised Disentanglement

A generative model with a disentangled representation allows for independent control over different aspects of the output. Learning disentangled representations has been a recent topic of great interest, but it remains poorly understood. We show that even for GANs that do not possess disentangled representations, one can find curved trajectories in latent space over which local disentanglement occurs. These trajectories are found by iteratively following the leading right-singular vectors of the Jacobian of the generator with respect to its input. Based on this insight, we describe an efficient regularizer that aligns these vectors with the coordinate axes, and show that it can be used to induce disentangled representations in GANs, in a completely unsupervised manner.

==> build.py <==
import os
import sys
sys.path.insert(0, os.getcwd())

import subprocess
from argparse import ArgumentParser

ap = ArgumentParser()
ap.add_argument('input_file', type=str)
args = ap.parse_args()

rel_output_dir = os.path.split(args.input_file)[0]
abs_output_dir = os.path.normpath(rel_output_dir)
abs_output_dir = os.sep.join(abs_output_dir.split(os.sep)[1:])
abs_output_dir = os.path.join(os.path.abspath('output'), abs_output_dir)
os.makedirs(abs_output_dir, exist_ok=True)

tex_args = ['pdflatex', '-halt-on-error', '-output-directory', abs_output_dir, args.input_file]
tex = lambda: subprocess.call(tex_args)

bib_path   = os.path.basename(args.input_file)
bib_path   = os.path.splitext(bib_path)[0]

rel_output_dir = os.sep.join(rel_output_dir.split(os.sep)[1:])
rel_output_dir = os.path.join('output', rel_output_dir)
bib_path       = os.path.join(rel_output_dir, bib_path)

bibtex_args = ['bibtex', bib_path]
bibtex = lambda: subprocess.call(bibtex_args)

r = tex()
if r == 0: r = bibtex()
if r == 0: r = tex()
if r == 0: r = tex()
if r == 0: r = tex()

